TIC 378898110: A Bright, Short-Period AM CVn Binary in TESS

AM CVn-type systems are ultracompact, helium-accreting binary systems which are evolutionarily linked to the progenitors of thermonuclear supernovae and are expected to be strong Galactic sources of gravitational waves detectable to upcoming space-based interferometers. AM CVn binaries with orbital periods $\lesssim$ 20--23 min exist in a constant high state with a permanently ionised accretion disc. We present the discovery of TIC 378898110, a bright ($G=14.3$ mag), nearby ($309.3 \pm 1.8$ pc), high-state AM CVn binary discovered in TESS two-minute-cadence photometry. At optical wavelengths this is the third-brightest AM CVn binary known. The photometry of the system shows a 23.07172(6) min periodicity, which is likely to be the `superhump' period and implies an orbital period in the range 22--23 min. There is no detectable spectroscopic variability. The system underwent an unusual, year-long brightening event during which the dominant photometric period changed to a shorter period (constrained to $20.5 \pm 2.0$ min), which we suggest may be evidence for the onset of disc-edge eclipses. The estimated mass transfer rate, $\log (\dot{M} / \mathrm{M_\odot} \mathrm{yr}^{-1}) = -6.8 \pm 1.0$, is unusually high and may suggest a high-mass or thermally inflated donor. The binary is detected as an X-ray source, with a flux of $9.2 ^{+4.2}_{-1.8} \times 10^{-13}$ erg cm$^{-2}$ s$^{-1}$ in the 0.3--10 keV range. TIC 378898110 is the shortest-period binary system discovered with TESS, and its large predicted gravitational-wave amplitude makes it a compelling verification binary for future space-based gravitational wave detectors.

==> figures/av-spectrum/make-figure.py <==
#!/usr/bin/env python

"""
"""
    
import numpy as np
import matplotlib.pyplot as plt
from sys import argv, exit
import mgutils as mg, mgutils.constants as co



lines =  {
# 3829.355:(1.5,'Mg I',-100),\
# 3838.292:(1.5,'',0),\
3705.0:(4.5,'He I:',-120,0.2),\
3732.9:(5.5,'',0,0),\
3819.6:(4.2,'',0,0),\
3832.3:(4.9,'',0,0),\
3888.6:(4.9,'',0,0),\
3964.7:(4.5,'',0,0),\
4009.3:(4.0,'',0,0),\
4026.2:(3.8,'',0,0),\
4120.8:(4.6,'',0,0),\
4143.8:(4.0,'',0,0),\
4387.9:(4.0,'',0,0),\
4437.6:(4.8,'',0,0),\
4471.5:(4.0,'',0,0),\
4713.1:(4.5,'',0,0),\
4921.9:(4.0,'',-100,0),\
5015.6:(4.2,'',0,0),\
5047.7:(4.2,'',0,0),\
4686.0:(6.0,'He II?',-50,0.35),\
3868.9:(6.3,'??',-20,0.35),\
3933.7:(6.5,'Ca II', -25,0.35),\
3968.5:(6.5,'', -130,0),\
4167.3:(6.0,'Mg I', -50,0.35),\
# 4664.8:(6.4,'Na I:', -120,0),\
# 4668.6:(6.4,'', 0,0),\
# 5192.86:(2.0,'Si II',-40,0),\
# 5202.41:(2.0,'',0,0),\
# 5183.6:(1.5,'Mg I', -40,0),\
# 5167.3:(1.5,'', 0,0),\
# 5172.7:(1.5,'', 0,0),\

}


def safe_convert_float(mystring):
    try:
        return float(mystring)
    except ValueError:
        return np.nan


def read_cukanovaite_helium_spec(temp, logg=8, log_he_frac=30):
    """ Read 1D He and H+He models from Cukanovaite et al 2021.
        logg can be 7,7.5,8,8.5,9
        log_he_frac can be 2,5,8,30
    """
    path = '/home/matthew/work/general_data/wd_atmosphere_models/Cukanovaite_DB_spec/'
    fname = f'{logg*100}_{log_he_frac*10}_ML125'

    with open(path+fname) as f:
        lines = f.read().splitlines()
    expected_length = int(lines[0])
    
    ### Read wavelengths
    waves = []
    for line in lines[1:]:
        if 'Effective' in line:
            break
        waves += [safe_convert_float(w) for w in line.split()]
    assert len(waves) == expected_length

    ### Find the lines with the desired temperature
    ind = np.argwhere(['Effective' in line and str(temp) in line for line in lines])
    if ind:
        ind = ind[0,0]
    else:
        raise ValueError(f'Temperature {temp} not found in file {fname}')

    ### Read temperatures
    fluxes = []
    for line in lines[ind+1:]:
        if 'Effective' in line:
            break
        fluxes += [safe_convert_float(t) for t in line.split()]
    assert len(fluxes) == expected_length

    return np.array(waves), np.array(fluxes)








if __name__ == '__main__':

    if "-h" in argv:
        print ("make-figure.py usage")
        raise SystemExit

    fname = 'average.dat'

    ax = mg.formatGraph(1, xlabel='Wavelength [\\AA]', ylabel='Flux [mJy]', figsize=(10,5), grid=False)

    x,y,e = np.loadtxt(fname, unpack=True)

    mask = np.ones(len(x), dtype=bool)
    mask[0] = False
    mask[(x>4447)&(x<4448.5)] = False

    plt.plot(x[mask],y[mask], 'k-')

    yoff = -0.07
    xlo,xhi = ax.get_xlim()
    for wave,(height,name,xoff,yoffi) in lines.items():
        if (wave > xlo) and (wave < xhi):
            ax.plot(wave,height,'k|', ms=12)
            ax.annotate(name, (wave+xoff, height+yoff+yoffi))

    ax.set_ylim(0, 7.2)

    # for temp in (14000,16000,18000,20000):
    waves, fluxes = read_cukanovaite_helium_spec(14000)
    oi = (waves > x.min()) & (waves < x.max())
    fluxes[oi] = fluxes[oi] / fluxes[oi].mean() * y.mean()
    plt.plot(waves[oi], fluxes[oi] - 3.5, '--', color='grey')

    plt.tight_layout()

    plt.savefig('outputs/av-spectrum.pdf')
    plt.show()

==> figures/ground-folded/make_figure.py <==
#!/usr/bin/env python

"""
"""
    
import numpy as np
import matplotlib.pyplot as plt
from sys import argv, exit
from astropy.time import Time
from astropy import coordinates as coord
from astropy import units as u
from astropy.io import fits
import mgutils as mg, mgutils.constants as co, mgutils.sci as sci



if __name__ == '__main__':

    if "-h" in argv:
        print ("make_figure.py usage")
        raise SystemExit

    
    fig, axs = mg.formatSubplots((3,1), xlabel="Phase", ylabel="Relative Flux [\\%]", grid=False, sharex=True, sharey=False, \
                    figsize=(8,15))


    ########## 2021 ###############


    fnames = ['20210714_tic3788_g.dat',
                ]

    labels = ["2021 July 14", ]
    markers = ['o']

    period = 23.07  / 1440 
    # period = 1 / 65.24
    # period = 1 / 68.1

    phase_off = -0.21


    for j,fname in enumerate(fnames):

        x,y,e = np.loadtxt(fname, unpack=True)
        e = e/y.mean() * 100
        y = (y/y.mean() - 1)*100

        t = Time(x, format='mjd', scale='utc', location=coord.EarthLocation.of_site('lasilla'))
        btdb = t + t.light_travel_time(coord.SkyCoord("12:03:38.7", "-60:22:48.0", unit=(u.hourangle, u.deg), frame='icrs'))

        p,_,_,mids,_,means,errs,counts = sci.phaseFold(btdb.tdb.mjd,None, y, -phase_off*period,0, period,0, 80, e)
        # p,_,_,mids,_,means,errs,counts = sci.phaseFold(x,None, y, 0,0, period,0, 100, e)

        # plt.errorbar(p,y,e, fmt='.')
        axs[0].errorbar(mids,means,errs, fmt=f'C{j}'+markers[j], label=labels[j])
        axs[0].errorbar(mids+1,means,errs, fmt=f'C{j}'+markers[j])
    
    axs[0].set_xlim(0,2)
    axs[0].set_ylim(-2.5, 3.3)
    axs[0].legend(loc='upper left')
    axs[0].annotate('$P_\\mathrm{fold} = '+f'{period*1440:.2f}$ min', (0.7,0.92), xycoords='axes fraction')




    ########## 2022 ###############

    fnames = ['20220305_tic3788_g.dat',
            '20220306_tic3788_g.dat',
            '20220328_tic3788_g.dat',
                ]

    labels = ["2022 March 05", "2022 March 06", "2022 March 28"]
    markers = ['o','D','s']

    period = 23.07172  / 1440 
    # period = 23.16  / 1440 
    period = 1 / 65.24

    phase_off = -0.05

    for j,fname in enumerate(fnames):

        x,y,e = np.loadtxt(fname, unpack=True)
        e = e/y.mean() * 100
        y = (y/y.mean() - 1)*100

        t = Time(x, format='mjd', scale='utc', location=coord.EarthLocation.of_site('lasilla'))
        btdb = t + t.light_travel_time(coord.SkyCoord("12:03:38.7", "-60:22:48.0", unit=(u.hourangle, u.deg), frame='icrs'))

        p,_,_,mids,_,means,errs,counts = sci.phaseFold(btdb.tdb.mjd,None, y, -phase_off*period,0, period,0, 80, e)
        # p,_,_,mids,_,means,errs,counts = sci.phaseFold(x,None, y, 0,0, period,0, 100, e)

        # plt.errorbar(p,y,e, fmt='.')
        axs[1].errorbar(mids,means,errs, fmt=f'C{j}'+markers[j], label=labels[j])
        axs[1].errorbar(mids+1,means,errs, fmt=f'C{j}'+markers[j])
    
    axs[1].set_xlim(0,2)
    axs[1].set_ylim(-2.5, 3.3)
    axs[1].legend(loc='upper left')
    axs[1].annotate('$P_\\mathrm{fold} = '+f'{period*1440:.2f}$ min', (0.7,0.92), xycoords='axes fraction')



    ########## 2023 ###############

    fnames = ['20230308_tic3788_g.dat',
            '20230309_tic3788_g.dat',
            '20230310_tic3788_g.dat',
                ]

    labels = ["2023 March 08", "2023 March 09", "2023 March 10"]
    markers = ['o','D','s']

    period = 23.07172  / 1440 
    # period = 23.16  / 1440 
    # period = 1 / 65.24

    phase_off = 0

    for j,fname in enumerate(fnames):

        x,y,e = np.loadtxt(fname, unpack=True)
        e = e/y.mean() * 100
        y = (y/y.mean() - 1)*100

        t = Time(x, format='mjd', scale='utc', location=coord.EarthLocation.of_site('lasilla'))
        btdb = t + t.light_travel_time(coord.SkyCoord("12:03:38.7", "-60:22:48.0", unit=(u.hourangle, u.deg), frame='icrs'))

        p,_,_,mids,_,means,errs,counts = sci.phaseFold(btdb.tdb.mjd,None, y, -phase_off*period,0, period,0, 80, e)
        # p,_,_,mids,_,means,errs,counts = sci.phaseFold(x,None, y, 0,0, period,0, 100, e)

        # plt.errorbar(p,y,e, fmt='.')
        axs[2].errorbar(mids,means,errs, fmt=f'C{j}'+markers[j], label=labels[j])
        axs[2].errorbar(mids+1,means,errs, fmt=f'C{j}'+markers[j])
    
    axs[2].set_xlim(0,2)
    axs[2].set_ylim(-5, 7)
    axs[2].legend(loc='upper left')
    axs[2].annotate('$P_\\mathrm{fold} = '+f'{period*1440:.2f}$ min', (0.7,0.92), xycoords='axes fraction')




    plt.tight_layout()
    plt.savefig('outputs/ground-folded.pdf')
    plt.savefig('outputs/ground-folded.png')
    plt.show()
    


==> figures/ground-lc/make-figure.py <==
#!/usr/bin/env python

"""
"""
    
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
from sys import argv, exit
from astropy.timeseries import LombScargle
import mgutils as mg, mgutils.constants as co

fnames = ['SOAR_J1203-6022_lc.lc',
          '20210714_tic3788_r.dat',
          '20210714_tic3788_g.dat',
          '20210714_tic3788_b.dat',
          '20220305_tic3788_r.dat',
          '20220305_tic3788_g.dat',
          '20220305_tic3788_b.dat',
          '20220306_tic3788_r.dat',
          '20220306_tic3788_g.dat',
          '20220306_tic3788_b.dat',
          '20220328_tic3788_r.dat',
          '20220328_tic3788_g.dat',
          '20220328_tic3788_b.dat',
]

if __name__ == '__main__':

    if "-h" in argv:
        print ("make-figure.py usage")
        raise SystemExit


    fig, axs = mg.formatSubplots((13,1), xlabel="Time [min]", figsize=(6,15), sharex=True, sharey=True, grid=False)
    # fig,_ = mg.formatGraph(figsize=(6,8), returnFig=True)
    # outer = gridspec.GridSpec(2,1,height_ratios=[2,1])
    # inner = gridspec.GridSpecFromSubplotSpec(4, 1, subplot_spec = outer[0])
    # axs = [plt.subplot(cell) for cell in inner]
    # axs += [plt.subplot(outer[-1])]


    ### SOAR

    x,y,e = np.loadtxt(fnames[0], unpack=True, )

    axs[0].errorbar((x-x.min())/60, y*100, e*100, fmt='k.')

    # f,ls = LombScargle(x/86400,y,e).autopower(samples_per_peak=50)

    # axs[-1].plot(f,ls,'k')

    print(np.median(np.diff(x)), len(x))

    ### UCAM

    cols = ['tab:red','tab:green','tab:blue']*4
    for j in range(1,13):
        x,y,e = np.loadtxt(fnames[j], unpack=True, )
        x = x[1:] - x[1] * 1440
        y = y[1:]
        e = e[1:]
        e = e/y.mean()*100
        y = y/y.mean()*100

        axs[j].errorbar((x-x.min())*1440 , y-y.mean(), e, fmt='.', color=cols[j-1])

        # f,ls = LombScargle(x,y,e).autopower(samples_per_peak=10)

        # axs[-1].plot(f,ls,cols[j-1])

        print(np.median(np.diff(x)), len(x))

    # for ax in axs[:-1]:
    #     ax.set_xlim(-5,140)
    #     ax.set_ylim(-15,15)


    # axs[-1].plot([1440/23.07]*2, [0,0.35], 'k--', alpha=1)
    # axs[-1].set_xlim(0,300)
    # axs[-1].set_ylim(0,0.35)


    for ax in axs[0:3]:
        ax.set_xticklabels([])

    # axs[3].set_xlabel("Time [min]")

    # axs[-1].set_xlabel("Frequency [cycles/day]")
    # axs[-1].set_ylabel("Lomb-Scargle Power")

    fig.text(0.035, 0.5, "Relative Flux [\\%]", rotation=90)

    for ax in axs:
        ax.grid(False)

    axs[-1].set_xticks([0,25,50,75,100,125])
    axs[-1].set_xticklabels([0,25,50,75,100,125])

    axs[0].annotate("2021 July 04, SOAR", (0.5,0.1), xycoords='axes fraction')
    axs[1].annotate("2021 July 14, U'CAM $i_s$", (0.5,0.1), xycoords='axes fraction')
    axs[2].annotate("2021 July 14, U'CAM $g_s$", (0.5,0.1), xycoords='axes fraction')
    axs[3].annotate("2021 July 14, U'CAM $u_s$", (0.5,0.1), xycoords='axes fraction')
    axs[4].annotate("2022 Mar 05, U'CAM $i_s$", (0.5,0.1), xycoords='axes fraction')
    axs[5].annotate("2022 Mar 05, U'CAM $g_s$", (0.5,0.1), xycoords='axes fraction')
    axs[6].annotate("2022 Mar 05, U'CAM $u_s$", (0.5,0.1), xycoords='axes fraction')
    axs[7].annotate("2022 Mar 06, U'CAM $i_s$", (0.5,0.1), xycoords='axes fraction')
    axs[8].annotate("2022 Mar 06, U'CAM $g_s$", (0.5,0.1), xycoords='axes fraction')
    axs[9].annotate("2022 Mar 06, U'CAM $u_s$", (0.5,0.1), xycoords='axes fraction')
    axs[10].annotate("2022 Mar 28, U'CAM $i_s$", (0.5,0.1), xycoords='axes fraction')
    axs[11].annotate("2022 Mar 28, U'CAM $g_s$", (0.5,0.1), xycoords='axes fraction')
    axs[12].annotate("2022 Mar 28, U'CAM $u_s$", (0.5,0.1), xycoords='axes fraction')


    plt.tight_layout()
    plt.subplots_adjust(left=0.15, hspace=0.08)
    plt.savefig("outputs/ground-lc.pdf")
    plt.savefig("outputs/ground-lc.png")



    ####### 2023 data


    fnames = [
          '20230308_tic3788_r.dat',
          '20230308_tic3788_g.dat',
          '20230308_tic3788_b.dat',
          '20230309_tic3788_r.dat',
          '20230309_tic3788_g.dat',
          '20230309_tic3788_b.dat',
          '20230310_tic3788_r.dat',
          '20230310_tic3788_g.dat',
          '20230310_tic3788_b.dat',
            ]

    fig, axs = mg.formatSubplots((9,1), xlabel="Time [min]", figsize=(6,10), sharex=True, sharey=True, grid=False)

    cols = ['tab:red','tab:green','tab:blue']*4
    for j in range(9):
        x,y,e = np.loadtxt(fnames[j], unpack=True, )
        x = x[1:] - x[1] * 1440
        y = y[1:]
        e = e[1:]
        e = e/y.mean()*100
        y = y/y.mean()*100

        axs[j].errorbar((x-x.min())*1440 , y-y.mean(), e, fmt='.', color=cols[j])

        print(j)
        print(np.median(np.diff(x)), len(x))

    for ax in axs[0:3]:
        ax.set_xticklabels([])


    fig.text(0.035, 0.5, "Relative Flux [\\%]", rotation=90)

    for ax in axs:
        ax.grid(False)
        ax.set_ylim(-19,22)

    axs[-1].set_xticks([0,25,50,75,100,125,150])
    axs[-1].set_xticklabels([0,25,50,75,100,125,150])

    axs[0].annotate("2023 Mar 08, U'CAM $i_s$", (0.5,0.1), xycoords='axes fraction')
    axs[1].annotate("2023 Mar 08, U'CAM $g_s$", (0.5,0.1), xycoords='axes fraction')
    axs[2].annotate("2023 Mar 08, U'CAM $u_s$", (0.5,0.1), xycoords='axes fraction')
    axs[3].annotate("2023 Mar 09, U'CAM $i_s$", (0.5,0.1), xycoords='axes fraction')
    axs[4].annotate("2023 Mar 09, U'CAM $g_s$", (0.5,0.1), xycoords='axes fraction')
    axs[5].annotate("2023 Mar 09, U'CAM $u_s$", (0.5,0.1), xycoords='axes fraction')
    axs[6].annotate("2023 Mar 10, U'CAM $i_s$", (0.5,0.1), xycoords='axes fraction')
    axs[7].annotate("2023 Mar 10, U'CAM $g_s$", (0.5,0.1), xycoords='axes fraction')
    axs[8].annotate("2023 Mar 10, U'CAM $u_s$", (0.5,0.1), xycoords='axes fraction')


    plt.tight_layout()
    plt.subplots_adjust(left=0.15, hspace=0.08)
    plt.savefig("outputs/ground-lc-2.pdf")
    plt.savefig("outputs/ground-lc-2.png")

    plt.show()

==> figures/ground-lomb/make-figure.py <==
#!/usr/bin/env python

"""
"""
    
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
from matplotlib import lines
from sys import argv, exit
from astropy.timeseries import LombScargle
from astropy.time import Time
from astropy import coordinates as coord
from astropy import units as u
import mgutils as mg, mgutils.constants as co


if __name__ == '__main__':

    if "-h" in argv:
        print ("make-figure.py usage")
        raise SystemExit

    fnames = ['SOAR_J1203-6022_lc.lc',
            '20210714_tic3788_r.dat',
            '20210714_tic3788_g.dat',
            '20210714_tic3788_b.dat',
            '20220305_tic3788_r.dat',
            '20220305_tic3788_g.dat',
            '20220305_tic3788_b.dat',
            '20220306_tic3788_r.dat',
            '20220306_tic3788_g.dat',
            '20220306_tic3788_b.dat',
            '20220328_tic3788_r.dat',
            '20220328_tic3788_g.dat',
            '20220328_tic3788_b.dat',
            '20230308_tic3788_r.dat',
            '20230308_tic3788_g.dat',
            '20230308_tic3788_b.dat',
            '20230309_tic3788_r.dat',
            '20230309_tic3788_g.dat',
            '20230309_tic3788_b.dat',
            '20230310_tic3788_r.dat',
            '20230310_tic3788_g.dat',
            '20230310_tic3788_b.dat',
                ]

    fig, axs = mg.formatSubplots((3,1), ylabel="Lomb-Scargle Power", figsize=(6, 10), sharex=True, sharey=False, grid=False)
    # fig,ax = mg.formatGraph(figsize=(6,4), returnFig=True)
    # outer = gridspec.GridSpec(2,1,height_ratios=[2,1])
    # inner = gridspec.GridSpecFromSubplotSpec(4, 1, subplot_spec = outer[0])
    # axs = [plt.subplot(cell) for cell in inner]
    # axs += [plt.subplot(outer[-1])]


    ### SOAR

    x,y,e = np.loadtxt(fnames[0], unpack=True, )

    # axs[0].errorbar((x-x.min())/60, y*100, e*100, fmt='k.')

    lombscargle = LombScargle(x/86400,y,e)
    f,ls = lombscargle.autopower(samples_per_peak=50)
    fap = lombscargle.false_alarm_level([0.1,1e-3,1e-5,])


    axs[0].plot(f,ls,'k:')
    # axs[0].hlines(fap, 0, 300, color='grey', ls='dashed')

    print(np.median(np.diff(x)))

    ### UCAM

    cols = ['tab:red','tab:green','tab:blue']*7
    linestyles = ['-','--','-.']*20
    for j in range(1,22):
        x,y,e = np.loadtxt(fnames[j], unpack=True, )
        x = x[1:]
        y = y[1:]
        e = e[1:]
        e = e/y.mean()*100
        y = y/y.mean()*100




        # axs[j].errorbar((x-x.min())*1440 , y-y.mean(), e, fmt='.', color=cols[j-1])

        lombscargle = LombScargle(x,y,e)
        f,ls = lombscargle.autopower(samples_per_peak=10)
        fap = lombscargle.false_alarm_level([0.1,1e-3,1e-5,])

        axnum = 0 if j<4 else 1 if j<13 else 2
        axs[axnum].plot(f,ls,cols[j-1], ls=linestyles[j-1])
        # axs[axnum].hlines(fap, 0, 300, color='grey', ls='dashed')

        print(np.median(np.diff(x)))

    
    legend_handles = []
    for j in range(0,3):
        legend_handle = lines.Line2D([], [], color=cols[j], linestyle=linestyles[j],
                                markersize=10)
        legend_handles += [legend_handle]

    legend_handle = lines.Line2D([], [], color='k', linestyle=':',
                            markersize=10)
    legend_handles += [legend_handle]
    


    # for ax in axs[:-1]:
    #     ax.set_xlim(-5,140)
    #     ax.set_ylim(-15,15)

    for j in range(1,5):
        axs[0].plot([1440*j/23.07]*2, [0,0.6], 'k', alpha=0.3)
        axs[1].plot([1440*j/23.07]*2, [0,0.6], 'k', alpha=0.3)
        axs[2].plot([1440*j/23.07]*2, [0,0.6], 'k', alpha=0.3)
    axs[0].set_xlim(0,300)
    axs[0].set_ylim(0,0.35)
    axs[1].set_ylim(0,0.25)
    axs[2].set_ylim(0,0.55)


    # for ax in axs[0:3]:
    #     ax.set_xticklabels([])

    # axs[3].set_xlabel("Time [min]")

    axs[-1].set_xlabel("Frequency [cycles/day]")
    # axs[1].set_ylabel("Lomb-Scargle Power")
    # axs[0].set_ylabel("Lomb-Scargle Power")

    # fig.text(0.035, 0.5, "Relative Flux [\\%]", rotation=90)

    axs[0].grid(False)
    axs[1].grid(False)

    # ax.set_xticks([0,25,50,75,100,125])
    # ax.set_xticklabels([0,25,50,75,100,125])

    # axs[0].annotate("2021 July 04, SOAR", (0.5,0.1), xycoords='axes fraction')
    # axs[1].annotate("2021 July 14, U'CAM $i_s$", (0.5,0.1), xycoords='axes fraction')
    # axs[2].annotate("2021 July 14, U'CAM $g_s$", (0.5,0.1), xycoords='axes fraction')
    # axs[3].annotate("2021 July 14, U'CAM $u_s$", (0.5,0.1), xycoords='axes fraction')
    # axs[4].annotate("2022 Mar 05, U'CAM $i_s$", (0.5,0.1), xycoords='axes fraction')
    # axs[5].annotate("2022 Mar 05, U'CAM $g_s$", (0.5,0.1), xycoords='axes fraction')
    # axs[6].annotate("2022 Mar 05, U'CAM $u_s$", (0.5,0.1), xycoords='axes fraction')
    # axs[7].annotate("2022 Mar 06, U'CAM $i_s$", (0.5,0.1), xycoords='axes fraction')
    # axs[8].annotate("2022 Mar 06, U'CAM $g_s$", (0.5,0.1), xycoords='axes fraction')
    # axs[9].annotate("2022 Mar 06, U'CAM $u_s$", (0.5,0.1), xycoords='axes fraction')
    # axs[10].annotate("2022 Mar 28, U'CAM $i_s$", (0.5,0.1), xycoords='axes fraction')
    # axs[11].annotate("2022 Mar 28, U'CAM $g_s$", (0.5,0.1), xycoords='axes fraction')
    # axs[12].annotate("2022 Mar 28, U'CAM $u_s$", (0.5,0.1), xycoords='axes fraction')


    axs[0].annotate("2021 July", (0.75,0.42), xycoords='axes fraction')
    axs[1].annotate("2022 March", (0.7,0.88), xycoords='axes fraction')
    axs[2].annotate("2023 March", (0.7,0.88), xycoords='axes fraction')

    labels = ["U'CAM $i_s$", "U'CAM $g_s$", "U'CAM $u_s$", "SOAR"]
    axs[0].legend(legend_handles, labels, loc='upper right', framealpha=1)

    plt.tight_layout()
    plt.subplots_adjust(left=0.15, hspace=0.08)
    plt.savefig("outputs/ground-lomb.pdf")


    ################ Multi-day ################

    # fig,ax = mg.formatGraph(2, figsize=(6,3.5), returnFig=True, grid=False)
    fig,axs = mg.formatSubplots((2,1), figsize=(6,6), grid=False, ylabel="Lomb-Scargle Power")

    fnames = ['2022030506_tic3788_g.dat',
              '2022030506_tic3788_r.dat',
              '202303080910_tic3788_g.dat',
              '202303080910_tic3788_r.dat',
                ]

    cols = ['tab:red','tab:green']*7
    linestyles = ['-','--']*20
    labels = ["U'CAM $i_s$", "U'CAM $g_s$"]

    for j in range(4):
        x,y,e = np.loadtxt(fnames[j], unpack=True, )

        t = Time(x, format='mjd', scale='utc', location=coord.EarthLocation.of_site('lasilla'))
        btdb = t + t.light_travel_time(coord.SkyCoord("12:03:38.7", "-60:22:48.0", unit=(u.hourangle, u.deg), frame='icrs'))

        x = btdb.tdb.mjd[1:]
        y = y[1:]
        e = e[1:]
        e = e/y.mean()*100
        y = y/y.mean()*100

        lombscargle = LombScargle(x,y,e)
        f = np.linspace(50,90, 10000)
        ls = lombscargle.power(f)
        fap = lombscargle.false_alarm_level([0.1,1e-3,1e-5,])

        axnum = 0 if j<2 else 1
        axs[axnum].plot(f,ls,cols[j%2], ls=linestyles[j%2], label=labels[j%2])

        print(f[np.argmax(ls)])

    axs[-1].set_xlabel("Frequency [cycles/day]")
    # axs[0].set_ylabel("Lomb-Scargle Power")

    axs[0].set_xlim(50,90)
    axs[1].set_xlim(50,90)
    axs[0].set_ylim(0, 0.045)
    axs[1].set_ylim(0, 0.39)
    axs[0].plot([1440/23.07]*2, [0,0.39], 'k', alpha=0.3)
    axs[1].plot([1440/23.07]*2, [0,0.39], 'k', alpha=0.3)
    axs[0].annotate("2022 March 05-06", (0.6,0.88), xycoords='axes fraction')
    axs[1].annotate("2023 March 08-10", (0.6,0.52), xycoords='axes fraction')
    # axs[0].tick_params('y', which='both', direction='in', right=True)
    # axs[0].tick_params('x', which='both', direction='in', top=True)

    axs[1].legend(legend_handles, labels, loc='upper right', framealpha=1)



    plt.tight_layout()
    plt.savefig("outputs/ground-lomb-zoom.pdf")
    plt.show()

==> figures/longterm-lc/make-figure.py <==
#!/usr/bin/env python

"""
"""
    
import numpy as np
import matplotlib.pyplot as plt
from sys import argv, exit
import mgutils as mg, mgutils.constants as co


if __name__ == '__main__':

    if "-h" in argv:
        print ("longterm-lc.py usage")
        raise SystemExit

    asassn_name = 'asassn_lightcurve.csv'

    x,e = np.loadtxt(asassn_name, unpack=True, delimiter=',', usecols=(0,6), skiprows=1)
    x -= 2400000.5
    ok = (e < 99)    
    y,fil = np.loadtxt(asassn_name, unpack=True, delimiter=',', usecols=(5,-1,), skiprows=1, dtype=str)
    y = y[ok].astype(float)
    asassn_v = mg.Lightcurve(x[(fil=='V')&ok],y[(fil[ok]=='V')],e[(fil=='V')&ok])
    asassn_g = mg.Lightcurve(x[(fil=='g')&ok],y[(fil[ok]=='g')],e[(fil=='g')&ok])

    ax = mg.formatGraph(xlabel="Time [MJD]", ylabel="Magnitude", figsize=(6,3), grid=False)

    ax.errorbar(asassn_v.x, asassn_v.y, asassn_v.e, fmt='k.', label="ASAS-SN $V$")
    ax.errorbar(asassn_g.x, asassn_g.y, asassn_g.e, fmt='g.', label="ASAS-SN $g'$")
    ax.invert_yaxis()
    ax.set_ylim(14.8, 12.8)

    plt.vlines([59399,59409,59643,59666,60011], 14.8, 12.8, 'grey', 'dashed')
    plt.fill_betweenx([14.8,12.8], 59306, 59360, color='lightgray', zorder=0)

    plt.legend(loc='upper left')
    plt.tight_layout()
    plt.savefig("outputs/longterm-lc.pdf")
    plt.show()


==> figures/sed/make-figure.py <==
#!/usr/bin/env python

"""
"""
    
import numpy as np
import matplotlib.pyplot as plt
from sys import argv, exit
import mgutils as mg, mgutils.constants as co, mgutils.sci as sci
from astropy.io import fits
from astropy import constants as const
from astropy.modeling.physical_models import BlackBody
import math
import extinction
from astropy import units as u

fname = "sed_crossmatches.fits"

# central wavelengths (microns) and correction factors to add to get into AB
# mags of filters to allow easy conversion into mJy
# copied from Tom's code
FILTERS = {
    'FUV' : {'cwave' : 0.15286, 'filter' : 'Galex FUV'},
    'NUV' : {'cwave' : 0.23157, 'filter' : 'Galex NUV'},
    'u'   : {'cwave' : 0.3546, 'filter' : 'SDSS u'},
    'g'   : {'cwave' : 0.4670, 'filter' : 'SDSS g'},
    'BP'  : {'cwave' : 0.532,   'correct' : 0.0373453185, 'filter' : 'Gaia DR2 G_BP'},
    'V'   : {'cwave' : 0.5446, 'correct' : 0.026, 'filter' : 'Johnson V'},
    'r'   : {'cwave' : 0.6156, 'filter' : 'SDSS r'},
    'G'   : {'cwave' : 0.673,   'correct' : 0.1001113078, 'filter' : 'Gaia DR2 G'},
    'i'   : {'cwave' : 0.7471, 'filter' : 'SDSS i'},
    'RP'  : {'cwave' : 0.797, 'correct' : 0.3534919681, 'filter' : 'Gaia DR2 G_RP'},
    'z'   : {'cwave' : 0.8918, 'filter' : 'SDSS z'},
    'y'   : {'cwave' : 1.0305, 'filter' : 'PanSTARRS Y'},
    'Y'   : {'cwave' : 1.0305, 'correct' : 0.634, 'filter' : 'UKIRT (?) Y'},
    'J'   : {'cwave' : 1.250, 'correct' : 0.943, 'filter' : 'J'},
    'H'   : {'cwave' : 1.644, 'correct' : 1.38, 'filter' : 'H'},
    'Ks'  : {'cwave' : 2.149, 'correct' : 1.86, 'filter' : 'Ks'},
    'K'   : {'cwave' : 2.198, 'correct' : 1.90, 'filter' : 'K'},
    'W1'  : {'cwave' : 3.35,  'correct' : 2.683, 'filter' : 'WISE W1'},
    'W2'  : {'cwave' : 4.60,  'correct' : 3.319, 'filter' : 'WISE W2'},
    'W3'  : {'cwave' : 11.6,  'correct' : 5.242, 'filter' : 'WISE W3'},
    'W4'  : {'cwave' : 22.1,  'correct' : 6.604, 'filter' : 'WISE W4'},
}

def plot_point(data,FILTERS, xname, yname, ename, label=None, color='k', fmt='.'):
    x = FILTERS[xname]['cwave']
    correct = FILTERS[xname]['correct'] if 'correct' in FILTERS[xname] else 0
    y,e = sci.mJyFromMags(data[yname] + correct, data[ename])
    plt.errorbar(x,y,e, fmt=fmt, label=label, color=color, markersize=8)
    return x,y[0],e[0]


def blackbody(waves, teff, rad):
    waves = waves * u.micron
    # properties from Nicola's database
    r = rad * const.R_sun
    d = 309.3*u.parsec
    with np.errstate(all='ignore'):
        fnus = (np.pi*u.sr)*(r/d)**2*blackbody_nu(waves, teff)
    fnus=fnus.to(u.Jy)
    # AG from Nicola's database
    AGapp = 3.45   *(1-math.exp(-abs(math.sin(math.radians(-52.80)/(0.2*6.363)))))
    extinct = extinction.fitzpatrick99(waves*1e4,AGapp/0.835)
    fnus *= 10**(-extinct/2.5)
    print(fnus/u.Jy*1000)
    return fnus/u.Jy*1000

# def blackbody(waves, teff):
#     waves = waves * u.micron
#     # properties from Nicola's database
#     g = 10.**(8.417-2)*u.m/u.s**2
#     mass = 0.8667
#     r = (const.GM_sun*mass/g)**0.5
#     d = 157*u.parsec
#     with np.errstate(all='ignore'):
#         fnus = (np.pi*u.sr)*(r/d)**2*blackbody_nu(waves, teff)
#     fnus=fnus.to(u.Jy)
#     # 0.103 is AG from Nicola's database
#     AGapp = 0.103   *(1-math.exp(-abs(math.sin(math.radians(-52.80)/(0.2*6.363)))))
#     extinct = extinction.fitzpatrick99(waves*1e4,AGapp/0.835)
#     fnus *= 10**(-extinct/2.5)
#     return fnus/u.Jy*1000

def tdisc(mstar, rstar, mdot, rad):
    """Computes temperature at radius rad (solar) in a steady-state accretion
    disc around an object of mass mstar (solar), radius rstar (solar),

    """
    # work out temperature scale
    Tstar = (3*const.G*(const.M_sun*mstar)/(8*np.pi*const.sigma_sb)*
             (const.M_sun/u.yr*mdot)/(const.R_sun*rstar)**3)**0.25

    return Tstar*(rstar/rad)**0.75*(1-np.sqrt(rstar/rad))**0.25


def disc(wave, m1, mdot, rin, rout, nrad, distance, cosi):
    """Computes the flux density in Janskys from a BB steady-state disc.

      wave : array
        array of wavelengths (Angstroms)

      m1   : float
        Mass of the accretor (solar)

      mdot : float
        Accretion rate (solar masses per year)

      rin  : float
        Inner radius of disc (solar)

      rout : float
        Outer radius of disc (solar)

      nrad : int
        Number of annuli

      distance : float
        Distance (parsecs)

      cosi  : float
        Projection factor cos(i)
    """

    # compute radii of annuli spanning the disc
    drad = (rout-rin)/nrad
    radii = np.linspace(rin+drad/2, rout-drad/2, nrad)

    # compute their temperatures
    temps = tdisc(m1, rin, mdot, radii)

    # add up contributions
    for n, (rad, temp) in enumerate(zip(radii, temps)):
        if n == 0:
            spec = (const.R_sun*rad)*(const.R_sun*drad)*BlackBody(temp,)(wave*u.AA)
        else:
            spec += (const.R_sun*rad)*(const.R_sun*drad)*BlackBody(temp,)(wave*u.AA)

    # place at correct distance and account for projection
    spec *= 2*np.pi*cosi*u.sr/(distance*u.pc)**2
    return spec.to(u.Jy)/u.Jy


def star(wave, temp, rad, distance):
    """Computes the flux density in Janskys from a BB sphere
    """

    spec = BlackBody(temp,)(wave*u.AA)
    spec *= np.pi*(const.R_sun*rad/(const.pc*distance))**2*u.sr
    return spec.to(u.Jy)/u.Jy

def wd(wave, m1, mdot, distance):
    """ Flux density in Janskies from a WD in an AM CVn, using Bildsten 2006 lum-mdot relationship (valid for mdot <~ 1e-9)
    """
    lum = 2.8e-2 * co.lSun * (mdot/1e-9)**1.4 * (0.6/m1)**0.3
    teff = (lum / 4 / np.pi / (mr_wd_eggleton(m1)*co.rSun)**2 / co.stefanBoltzmann)**0.25 *u.K
    return star(wave, teff, mr_wd_eggleton(m1), distance)

def mr_wd_eggleton(mass):
    """
    Returns radius of a white dwarf in solar radii given its mass in solar masses
    This is according to a formula of Eggleton's quoted in Verbunt and Rappaport (1988)
    """

    if isinstance(mass, np.ndarray):
        if (mass <= 0).any() or (mass >= 1.44).any():
            raise Exception("mr_wd_eggleton: mass array contains at least element outside range 0 to 1.44")
    elif mass <= 0 or mass >= 1.44:
        raise Exception("mr_wd_eggleton: mass = " + str(mass) + " out of range.")

    fac1 = np.power(mass/1.44,2./3.)
    fac2 = 0.00057/mass
    return 0.0114*np.sqrt(1./fac1-fac1)*np.power(1.+3.5*np.power(fac2,2./3.)+fac2,-2./3.)


if __name__ == '__main__':

    if "-h" in argv:
        print ("sed_plot.py usage")
        raise SystemExit

    with fits.open(fname) as hdul:
        data = hdul[1].data


    ax = mg.formatGraph(xlabel="Wavelength [$\\mu$m]", ylabel="Flux [mJy]", figsize=(6,4), grid=False)

    uvw2_x = 0.1928
    uvw2_y = 6.24
    uvw2_e = mg.quad(0.09, 0.14)

    plt.errorbar(uvw2_x, uvw2_y, uvw2_e, fmt='X', color='tab:blue', label="UVOT", markersize=12)
    x,y,e = [uvw2_x],[uvw2_y],[uvw2_e]
    

    # GALEX separation 0.6", hard to believe it's not the same star
    # a,b,c = plot_point(data,FILTERS, 'NUV', 'nuv_mag', 'nuv_magerr', color='tab:blue', label='GALEX', )
    # x += [a]
    # y += [b]
    # e += [c]

    # a,b,c = plot_point(data,FILTERS, 'g', 'gpmag', 'e_gpmag', color='tab:green', label='APASS', )
    # x += [a]
    # y += [b]
    # e += [c]
    # a,b,c = plot_point(data,FILTERS, 'r', 'rpmag', 'e_rpmag', color='tab:green', )
    # x += [a]
    # y += [b]
    # e += [c]
    # a,b,c = plot_point(data,FILTERS, 'i', 'ipmag', 'e_ipmag', color='tab:green', )
    # x += [a]
    # y += [b]
    # e += [c]

    a,b,c = plot_point(data,FILTERS, 'G', 'phot_g_mean_mag', 'phot_g_mean_mag_error', color='tab:orange', label='Gaia', fmt='D')
    x += [a]
    y += [b]
    e += [c]
    a,b,c = plot_point(data,FILTERS, 'BP', 'phot_bp_mean_mag', 'phot_bp_mean_mag_error', color='tab:orange', fmt='D')
    x += [a]
    y += [b]
    e += [c]
    a,b,c = plot_point(data,FILTERS, 'RP', 'phot_rp_mean_mag', 'phot_rp_mean_mag_error', color='tab:orange', fmt='D')
    x += [a]
    y += [b]
    e += [c]

    a,b,c = plot_point(data,FILTERS, 'J', 'Jmag', 'e_Jmag', color='tab:red', label='2MASS', fmt='s')
    x += [a]
    y += [b]
    e += [c]
    a,b,c = plot_point(data,FILTERS, 'H', 'Hmag', 'e_Hmag', color='tab:red', fmt='s')
    x += [a]
    y += [b]
    e += [c]
    a,b,c = plot_point(data,FILTERS, 'K', 'Kmag', 'e_Kmag', color='tab:red', fmt='s')
    x += [a]
    y += [b]
    e += [c]

    a,b,c = plot_point(data,FILTERS, 'W1', 'W1mag', 'e_W1mag', color='k', label='WISE', fmt='o')
    x += [a]
    y += [b]
    e += [c]
    a,b,c = plot_point(data,FILTERS, 'W2', 'W2mag', 'e_W2mag', color='k', fmt='o')
    x += [a]
    y += [b]
    e += [c]


    ind = np.argsort(x)
    x = np.array(x)[ind]
    y = np.array(y)[ind]
    e = np.array(e)[ind]
    np.savetxt('sed.dat', np.column_stack((x,y,e)))

    # tofit = [8,9,10]
    # print(y[tofit])
    # # plt.show()
    # # blackbody(x, 20000, 0.5)
    # popt,_,_ = mg.iterativeFit(blackbody, x, y, e, p0=[50000, 0.05], verbose=True)
    # # raise SystemExit

    # xplot = np.linspace(0,5,1000)
    # # bb = blackbody(xplot, 60000,0.08)
    # bb = blackbody(xplot, *popt)
    # plt.plot(xplot, bb, 'k:')

    # Values from best fit (/home/matthew/work/amcvns/tic378898110/sed/sed-fit-mcmc.py)
    ebmv, distance, m1, rout, cosi, logmdot = 1.49656146e-01,3.09587023e+02,7.95480219e-01,8.03696441e-02,2.72013353e-01, -6.76269912e+00
    mdot = 10**logmdot
    NRAD = 200



    # compute disc spectrum, apply extinction
    wave  = np.linspace(100,50000,500)

    dspec  = disc(wave, m1, mdot, sci.mr_wd_eggleton(m1), rout, NRAD, distance, cosi)
    dspec *= 10**(-extinction.fm07(wave, 3.1*ebmv))

    wdspec = wd(wave,m1,mdot,distance)
    wdspec *= 10**(-extinction.fm07(wave, 3.1*ebmv))

    # donorspec = star(wave, 8000, sci.roche_lobe(23/1440,0.8,0.15)[1], distance)
    # donorspec *= 10**(-extinction.fm07(wave, 3.1*ebmv))

    plt.plot(wave/10_000,dspec*1000,'r--')
    plt.plot(wave/10_000,wdspec*1000,'b:')
    # plt.plot(wave/10_000,donorspec*1000,'r--')
    plt.plot(wave/10_000,(dspec+wdspec)*1000,'k-')
    # plt.plot(wave/10_000,(dspec+wdspec+donorspec)*1000,'k-')


    plt.yscale('log')
    plt.ylim(2e-1,1e1)
    plt.xlim(0,5)
    plt.legend()
    plt.tight_layout()
    plt.savefig("outputs/sed.pdf")
    plt.show()


==> figures/tess-lc/make-figure.py <==
#!/usr/bin/env python

"""
"""
    
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import gridspec
from sys import argv, exit
import mgutils as mg, mgutils.constants as co, mgutils.sci as sci
from astropy.timeseries import LombScargle

fname = 'TIC378898110_lc.dat'

if __name__ == '__main__':

    if "-h" in argv:
        print ("make-figure.py usage")
        raise SystemExit

    # fig, axs = mg.formatSubplots((6,1))

    x,y,e = np.loadtxt(fname, unpack=True)
    print(len(x))
    mjd = x/86400. + 2459308.06246383 - 2400000.5

    lombscargle = LombScargle(mjd,y,e)
    f,ls = lombscargle.autopower(nyquist_factor=1, samples_per_peak=20)
    fap = lombscargle.false_alarm_level([0.1,1e-3,1e-5,])

    mg.formatGraph(figsize=(15,10))
    # gs = gridspec.GridSpec(5, 3)
    # ax1 = plt.subplot(gs[0, :])
    # ax2 = plt.subplot(gs[1, :])
    # ax3 = plt.subplot(gs[2, :])
    # ax4 = plt.subplot(gs[3, :])
    # ax5a = plt.subplot(gs[4, 0])
    # ax5b = plt.subplot(gs[4, 1])
    # ax5c = plt.subplot(gs[4, 2])
    gs = gridspec.GridSpec(6, 6)
    ax1 = plt.subplot(gs[0:2, 0:3])
    ax4 = plt.subplot(gs[2:4, 0:3])
    ax5a = plt.subplot(gs[4:6, 0])
    ax5b = plt.subplot(gs[4:6, 1])
    ax5c = plt.subplot(gs[4:6, 2])
    ax2 = plt.subplot(gs[0:3, 3:6])
    ax3 = plt.subplot(gs[3:6, 3:6])
    axs = [ax1,ax2,ax3,ax4,ax5a,ax5b,ax5c]
    for ax in axs:
        ax.grid(False)

    ax1.plot(mjd,y*100,'k,')
    ax1.set_ylabel("Relative flux [\\%]")
    ax1.set_xlabel("BMJD")

    period = 23.07 / 1440
    p,pc,pe, mids, miderrs, means, errs, counts = sci.phaseFold(mjd, None, y, 0,0, period,0, bins=30, errors=e)
    mids -= mids[means == means.min()]
    mids[mids<0] += 1
    # ax2.errorbar(p,y*100,e*100, fmt='.', color='lightgrey')
    # ax2.errorbar(p+1,y*100,e*100, fmt='.', color='lightgrey')
    ax2.errorbar(mids,means*100,errs*100, fmt='.', color='k')
    ax2.errorbar(mids+1,means*100,errs*100, fmt='.', color='k')
    ax2.set_ylabel("Relative Flux [\\%]")
    ax2.set_xlabel("Orbital Phase")
    ax2.set_xlim(0,2)
    ax2.set_ylim(-4.2,5.8)
    ax2.annotate('$P_\\mathrm{fold}$ = 23.07 min', (0.7,0.9), xycoords='axes fraction')

    period = 11.535 / 1440
    p,pc,pe, mids, miderrs, means, errs, counts = sci.phaseFold(mjd, None, y, 0,0, period,0, bins=30, errors=e)
    mids -= mids[means == means.min()]
    mids[mids<0] += 1
    # ax3.errorbar(p,y*100,e*100, fmt='.', color='lightgrey')
    # ax3.errorbar(p+1,y*100,e*100, fmt='.', color='lightgrey')
    ax3.errorbar(mids,means*100,errs*100, fmt='.', color='k')
    ax3.errorbar(mids+1,means*100,errs*100, fmt='.', color='k')
    ax3.set_ylabel("Relative Flux [\\%]")
    ax3.set_xlabel("Orbital Phase")
    ax3.set_xlim(0,2)
    ax3.set_ylim(-1.5,1.9)
    ax3.annotate('$P_\\mathrm{fold}$ = 11.54 min', (0.7,0.9), xycoords='axes fraction')

    ax4.plot(f,ls, 'k')
    ax4.set_yscale('log')
    ax4.set_xlim(0,300)
    # ax4.set_ylim(0,0.1)
    ax4.set_ylim(1e-4,2e-1)
    ax4.hlines(fap, 0, 300, 'grey', ls='--')
    ax4.set_ylabel("Lomb-Scargle Power")
    ax4.set_xlabel("Frequency [cycles/day]")

    for freq,ax in zip([1440./23.07, 2880./23.07, 4320./23.07], axs[-3:]):
        print(freq)
        oi = (f > freq-0.145) & (f < freq+0.145)
        ax.plot(f[oi], ls[oi], 'k-')
        ax.set_ylim(0,ax.get_ylim()[1])
        ax.set_xlim(freq-0.145, freq+0.145)
        ax.set_xlabel("Frequency [c/d]")
        ax.hlines(fap, 0, 300, 'grey', ls='--')
    ax5a.set_ylabel("Lomb-Scargle Power")

    ax5b.set_xticks([124.7,124.8,124.9])
    ax5b.set_xticklabels([124.7,None,124.9])
    ax5c.set_xticks([187.2,187.3,187.4])
    ax5c.set_xticklabels([187.2,None,187.4])

    plt.tight_layout()
    plt.subplots_adjust(wspace=0.7)
    plt.savefig('outputs/tess-lc.pdf')



    ######### Split periodogram

    ax_f2 = mg.formatGraph(2, xlabel="Frequency [cycles/day]", ylabel="Lomb-Scargle Power", grid=False, figsize=(6,3.5))

    nsplits = 4
    trange = x.max() - x.min() 
    split_points = x.min() + trange / nsplits * np.array(range(nsplits+1))
    mjd_splits = split_points / 86400. + 2459308.06246383 - 2400000.5
    ls = ['-','--',':','-.']
    for j in range(nsplits):
        oi = (x > split_points[j]) & (x < split_points[j+1])
        f_split, ls_split = LombScargle(x[oi]/86400,y[oi],e[oi]).autopower(nyquist_factor=1, samples_per_peak=20)
        label = f"{mjd_splits[j]:.0f}--{mjd_splits[j+1]:.0f}"
        ax_f2.plot(f_split, ls_split, label=label, ls=ls[j])
    ax_f2.plot([1440/23.071703]*2, [0,0.2], 'k--')
    ax_f2.set_xlim(62.25, 62.7)
    ax_f2.set_ylim(0, 0.12)
    ax_f2.legend(loc='upper right')

    plt.tight_layout()    
    plt.savefig('outputs/tess-split-fold.pdf')

    plt.show()

==> figures/trails/make-figure.py <==
#!/usr/bin/env python

"""
"""
    
import numpy as np
import matplotlib.pyplot as plt
from sys import argv, exit
import mgutils as mg, mgutils.constants as co



if "-h" in argv:
    print ("make-figure.py usage")
    raise SystemExit

fig, axs = mg.formatSubplots((2,2), xlabel="Velocity [km/s]", ylabel="Orbital Phase", sharex=True, sharey=True)
vrange = 1000

nums = np.arange(1,21)
phase = nums/20

wave = np.loadtxt("phase01.dat", unpack=True)[0]

for col,cenwave in enumerate([4387.9,4471.5]):
# for col,cenwave in enumerate([4387.9,4686]):
    vel = mg.convertVel(wave, cenwave)
    axs[0,col].set_title(f'$\\lambda = {cenwave}$')

    ### Phase-folded data
    ds = []
    for j in nums:
        d = np.loadtxt("phase%02d.dat"%(j), unpack=True)[1]
        oi = (vel > -vrange) & (vel < vrange)
        ds += [d[oi]]

    data = np.vstack(ds)
    axs[0,col].imshow(data, extent=(-vrange, vrange, 0, 1, ), aspect='auto', cmap='viridis', origin='lower')

    ### Phase-folded and mean-subtracted data
    ds = []
    for j in nums:
        d = np.loadtxt("sub_phase%02d"%(j), unpack=True)[1]
        oi = (vel > -vrange) & (vel < vrange)
        ds += [d[oi]]

    data = np.vstack(ds)
    axs[1,col].imshow(data, extent=(-vrange, vrange, 0, 1, ), aspect='auto', cmap='viridis', origin='lower')


for ax in axs.flatten():
    ax.grid(False)



plt.tight_layout()

plt.savefig("outputs/trails.pdf")

plt.show()


==> figures/usurper/make_figure.py <==
#!/usr/bin/env python

"""
"""
    
import numpy as np
import matplotlib.pyplot as plt
from sys import argv, exit
from astropy.io import fits
import mgutils as mg, mgutils.constants as co


if __name__ == '__main__':

    if "-h" in argv:
        print ("plot_usurper.py usage")
        raise SystemExit


    fnames = [
        # 'usurper_pgram_3889.dat',
        'usurper_pgram_4388.dat',
        'usurper_pgram_4472.dat',
        'usurper_pgram_4686.dat',
        'usurper_pgram_4713.dat',
        'usurper_pgram_4922.dat',
        'usurper_pgram_5016.dat',
    ]

    ax = mg.formatGraph(xlabel='Frequency [cycles/day]', ylabel='USuRPER power', figsize=(8,4), grid=False)

    linestyle = ['-','--', (5, (10, 3)),':','-.', (0, (3, 1, 1, 1, 1, 1))]
    colours = ['C0','C1','C5','C2','C3','C4',]

    for j,fname in enumerate(fnames):
        x,y = np.loadtxt(fname, unpack=True)
        line = fname.split('_')[-1].split('.')[0]

        ax.plot(x,y, color=colours[j], lw=2, ls=linestyle[j], label=f'${line} \\AA$',)


    ax.set_xlim(0,250)
    ax.set_ylim(-0.09, 0.2)
    ax.vlines(1440/23.07, ymin=-1, ymax=0.4, colors='grey', ls='-')

    ax.legend(loc='upper right', ncol=2)
    plt.tight_layout()
    plt.savefig('outputs/usurper.pdf')
    plt.show()

==> figures/vr-ew/make-figure.py <==
#!/usr/bin/env python

"""
"""
    
import numpy as np
import matplotlib.pyplot as plt
from sys import argv, exit
from scipy.integrate import trapezoid
from astropy.timeseries import LombScargle
import mgutils as mg, mgutils.constants as co



def measure_ew(x,y, line=4387.929, width=18, contwidth=4):
    oi = (x > line-width) & (x < line+width)
    under_area = trapezoid(y[oi], x[oi])

    contoi = ((x > line-width-contwidth) & (x < line-width+contwidth)) | ((x > line+width-contwidth) & (x < line+width+contwidth))
    popt,_,_ = mg.iterativeFit(mg.slope, x[contoi], y[contoi],silent=True)
    cont = mg.slope(line, *popt)

    area = cont*width*2 - under_area

    return area/cont


def v_over_r(x,y, line=4387.929, width=20):
    oir = (x > line-width) & (x < line)
    oiv = (x > line) & (x < line+width)

    r = trapezoid(y[oir], x[oir])
    v = trapezoid(y[oiv], x[oiv])

    return v/r



if __name__ == '__main__':

    if "-h" in argv:
        print ("measure_vr.py usage")
        raise SystemExit
    
    fig, axs = mg.formatSubplots((4,1), grid=False)

    ### Load data

    # fnames = [f"phase{j:02d}.dat" for j in range(1,21)]
    fnames = [f"ind_{j:02d}.dat" for j in range(1,50)]
    hjd = np.loadtxt('hjd.dat', usecols=(1,), unpack=True)
    time_min = (hjd - hjd.min()) * 1440

    xs = [np.loadtxt(fname, unpack=True, usecols=(0,)) for fname in fnames]
    ys = [np.loadtxt(fname, unpack=True, usecols=(1,)) for fname in fnames]
    es = [np.loadtxt(fname, unpack=True, usecols=(2,)) for fname in fnames]

    linestyle = ['-','--',':','-.', (0, (3, 1, 1, 1, 1, 1)), (5, (10, 3))]

    for j,line in enumerate([4387.929, 4471.479, 4713.146, 4921.931, 5015.678]):
        vr = [v_over_r(x,y, line=line) for x,y in zip(xs,ys)]
        axs[0].plot(time_min,vr, lw=2, ls=linestyle[j])

        f,ls = LombScargle(hjd,vr).autopower(samples_per_peak=10)
        axs[1].plot(f,ls, lw=2, ls=linestyle[j])

        ew = [measure_ew(x,y, line=line) for x,y in zip(xs,ys)]
        axs[2].plot(time_min,ew, lw=2, ls=linestyle[j])

        f,ls = LombScargle(hjd,ew).autopower(samples_per_peak=10)
        axs[3].plot(f,ls, label=f'${line:.0f} \\AA$', lw=2, ls=linestyle[j])
    
    axs[0].set_xlabel('Time [min]')
    axs[0].set_ylabel('V/R Ratio')
    # axs[0].set_xlim(time_min.min(), time_min.max())
    
    axs[1].set_xlabel('Frequency [cycles/day]')
    axs[1].set_ylabel('Lomb-Scargle Power')
    axs[1].set_xlim(0,250)
    axs[1].set_ylim(0, 0.3)
    axs[1].vlines(1440/23.07, ymin=0, ymax=0.4, colors='grey', ls='-')

    axs[2].set_xlabel('Time [min]')
    axs[2].set_ylabel('Equivalent Width [$\\AA$]')
    # axs[2].set_xlim(time_min.min(), time_min.max())
    
    axs[3].set_xlabel('Frequency [cycles/day]')
    axs[3].set_ylabel('Lomb-Scargle Power')
    axs[3].set_xlim(0,250)
    axs[3].set_ylim(0, 0.3)
    axs[3].vlines(1440/23.07, ymin=0, ymax=0.4, colors='grey', ls='-', label='23.07 min')
    axs[3].legend(loc='upper right', ncol=2)

    plt.tight_layout()

    plt.savefig('outputs/vr-ew.pdf')
    plt.show()

==> figures/zoom-spectrum/make-figure.py <==
#!/usr/bin/env python

"""
"""
    
import numpy as np
import matplotlib.pyplot as plt
from sys import argv, exit
import mgutils as mg, mgutils.constants as co






if __name__ == '__main__':

    if "-h" in argv:
        print ("make-figure.py usage")
        raise SystemExit

    fname = 'average.dat'

    ax = mg.formatGraph(1, xlabel='Wavelength [\\AA]', ylabel='Flux [mJy]', figsize=(6,4), grid=False)

    x,y,e = np.loadtxt(fname, unpack=True)

    mask = np.ones(len(x), dtype=bool)
    mask[0] = False
    mask[(x>4447)&(x<4448.5)] = False

    oi = (x>4645)&(x<4730)

    plt.plot(x[mask&oi],y[mask&oi], 'k-')
    plt.plot(4686, 5.62, 'rv', markersize=12)

    ax.set_xlim(4645, 4730)
    ax.set_ylim(5.36, 5.66)

    plt.tight_layout()

    plt.savefig('outputs/zoom-spectrum.pdf')
    plt.show()
